An atlas of K3 surfaces with finite automorphism group

We study the geometry of the K3 surfaces $X$ with a finite number automorphisms and Picard number $\geq 3$. We describe these surfaces classified by Nikulin and Vinberg as double covers of simpler surfaces or embedded in a projective space. We study moreover the configurations of their finite set of $(-2)$-curves.

==> anc/ExamplesMagma.txt <==
//we decribe here some examples, the reader should load the other file:

load "FiniteAutAlgoMagma.txt";


//=====================Lattice ["U","A1","A1","A1","A1","A1","A1"]==========================
//lattice of rank 8
Int,Pol,Sq:=IntersectionPolarizationForCartan(["U","A1","A1","A1","A1","A1","A1"]); 
Int;
Pol;
Sq;
LL:=SmoothRationalCurves(10,Int,Pol);
LL;
#LL eq 19;


//Test(Int,[q[1]: q in LL]);

//We permute the order of the (-2)-curves so that to have a nicer matrix of intersection

LL:=[LL[k] : k in [7,6,5,4,3,2,1,13,12,11,10,9,8] cat [14..19]];
MatrixOfIntersections(Int,LL,LL); 

//the first vectors form a base:
Int2:=Submatrix(MatrixOfIntersections(Int,LL,LL),[1..8],[1..8]) ;
Determinant(Int) eq Determinant(Int2);

// the first fibers of fibrations are 
FI:=CurvesOnK3OfSquare(18,0,Int,Pol,LL,0,1); 
FI;
// the returned list has elements of the form <[ 2, 2, -1, -1, -1, -1, 0, 0 ], 10>, the first element is the class of a fiber, the second is its degree with respect to the polarization.

//the first square 2 nef divisors:
kk:=2; 
UU:=CurvesOnK3OfSquare(Round(Sqrt(Sq*kk))+20,kk,Int,Pol,LL,0,1); 
UU; 
//among them no ample such divisors:
CurvesOnK3OfSquare(Round(Sqrt(Sq*kk))+20,kk,Int,Pol,LL,1,1); 


//=====================Lattice ["U","A1","A1","A1","A1","A1","A1","A1"]==========================
//Lattice of rank 9
//The Gram matrix Int is obtained by:
Int:=IntersectionPolarizationForCartan(["U","A1","A1","A1","A1","A1","A1","A1"]); 
//and we choose
Pol:= [ 4, 3, -1, -1, -1, -1, -1, -1, -1];
IsAmplePol(Int,Pol);
LL:=SmoothRationalCurves(10,Int,Pol);
#LL eq 37;
//We then test using Artebani Laface Correra Diesler algorithm that these 37 (-2)curves are the only ones on the K3 surface 

// the first 9 (-2)-curves are a base of the Néron-Severi lattice:
Int2:=Submatrix(MatrixOfIntersections(Int,LL,LL),[1..9],[1..9]);
Determinant(Int2) eq Determinant(Int);

//we do a base change by matrix P ; LL2 are the (-2)-curves in that new base
P:=Transpose(Matrix([LL[k][1]: k in [1..9]]));
LL2:=[<[Transpose(P^-1*Matrix(9,1,q[1]))[1,t] : t in [1..9]],q[2]> : q in LL];
LL2;
// the polarization in the new base is obtained by
Q:=Transpose(P^-1*Matrix(9,1,Pol));
Pol2:=[Q[1][k] : k in [1..NumberOfColumns(Q)]];
Pol2;


//the following returns the nef and square 2 divisors of low degree for Pol2
UU:=CurvesOnK3OfSquare(Round(Sqrt(Sq*kk)),kk,Int2,Pol2,LL2,0,1);
UU;

//the intersection matrix of the 37 (-2)-curves is
MatrixOfIntersections(Int2,LL2,LL2); 
//from which and from the list LL2, one can read the statements formulated in the paper about that lattice



//=====================Lattice ["U","D4","A1","A1","A1","A1","A1"]==============================
//this is a rank 11 lattice
//The Gram matrix Int, a polarization Pol, and its square Sp are obtained by:

Int,Pol,Sq:=IntersectionPolarizationForCartan(["U","D4","A1","A1","A1","A1","A1"]); 
Pol;
Sq eq 198;

// Using the polarisation Pol we compute (see below for an example of such a computation) another polarization with square 18: 

Pol:=[ 8, 7, -3, -5, -3, -3, -3, -3, -3, -3, -2 ];
IsAmplePol(Int,Pol);

//Let us now compute the (-2)-curves:

time LL:=SmoothRationalCurves(15,Int,Pol);
#LL;

//we can search to higher degrees (-2)-curves

for kk in [15+1..30] do  
U:=[kk,#LL];
"[Degree k,number of (-2)-curves] is";U;
time LL:=SmoothRationalCurvesWithKnowledge(kk,kk,Int,Pol,LL); 
if #LL ne U[2] then #LL; end if;
end for; 

//We obtain 90 (-2)-curves
//The (-2)-curves and their degrees with respect to Pol are:
LL;

//the intersection matrix of the 90 curves is:
MA:=MatrixOfIntersections(Int,LL,LL);
MA;

//Now the trick is to understand that 70 (-2)-curves meet by pairs with intersection 6
ListIntEq6:=[[k,u] : k,u in [1..90] | k lt u and MA[k,u] eq 6];
ListIntEq6;
#ListIntEq6;

//So we pair these curves together, keeping the 20 first ones that do not come by pairs:
ListIntEq6:=&cat ListIntEq6;
ListIntEq6;
#ListIntEq6 eq 70;
LL:=[LL[k] : k in [1..20]] cat [LL[k] : k in ListIntEq6];

//Now the situation is clearer:
LL;
MatrixOfIntersections(Int,LL,LL);

//Indeed each of the 35 pairs sum to the element D8=[ 6, 6, -4, -6, -4, -4, -2, -2, -2, -2, -2] :
Z11:=RModule(Integers(), 11);
for k in [1..35] do
Z11!(LL[20+2*k-1][1]) + Z11!(LL[20+2*k][1]);
end for;


//One can check that D8 has square 8:
D8:=[ 6, 6, -4, -6, -4, -4, -2, -2, -2, -2, -2 ];
Matrix([D8])*Int*Transpose(Matrix([D8]));
/*
In fact all coefficients are even, so we have D8=2D2 with D2^2=2.
In the paper, the divisor D2 is expressed as an effective divisor
D2=A_{1}+2A_{2}+A_{3}+A_{4}
with positive intersection with the irreducible curves in its support, therefore D2 is a NEF class, and using the intersections between the curves A_i it is base point free.
The surface is therefore a double cover of P^2 branched over a sextic curve which has 35 6-tangent conics.
*/


//=====================Lattice "U","D8","A1","A1","A1"==============================
//We compute the Gram matrix Int and a polarization Pol of square Sq

Int,Pol,Sq:=IntersectionPolarizationForCartan(["U","D8","A1","A1","A1"]); 
Sq eq 946;

//we compute the list LL of (-2)-curves of degree at most 70. Since Sq is high, the computations are slow:

LL:=SmoothRationalCurves(70,Int,Pol);
#LL;

// we compute more (-2)-curves using :
for kk in [70+1..95] do 
U:=[kk,#LL];U;
LL:=SmoothRationalCurvesWithKnowledge(kk,kk,Int,Pol,LL); 
if #LL ne U[2] then #LL; end if;
end for; 


// we know only 29 (-2)-curves, but we use them in order to find a better polarization: 

// the following lines returns a new polarization Pol; with square Sq=86 :
repeat
mem:=Sq;
kk:=Max(2,Sq-200);
repeat UU:=CurvesOnK3OfSquare(Round(Sqrt(Sq*kk))+2,kk,Int,Pol,LL,1,1); 
kk:=kk+2;
until #UU ne 0 or kk eq Sq+2;
Pol:=UU[Random([1..#UU])][1];
Sq:=kk-2;
Sq;//UU;
until Sq lt 10 or Sq eq mem;
Sq,mem;
Pol;
IsAmplePol(Int,Pol);

//We now compute again the (-2)-curves which we could not reach otherwise with the previous Pol:

Sq;
LL:=SmoothRationalCurves(25,Int,Pol);
LL;
#LL;

// and we can now search to higher degrees (-2)-curves (leaving it running several hours)

for kk in [15+1..30] do  
U:=[kk,#LL];
"[Degree k,number of (-2)-curves] is";U;
time LL:=SmoothRationalCurvesWithKnowledge(kk,kk,Int,Pol,LL); 
if #LL ne U[2] then #LL; end if;
end for; 


//The intersection matrix of the (-2)-curves is 
MA:=MatrixOfIntersections(Int,LL,LL);
MA;
//One can change the order of the curves to have a clearer picture

SE:=[17,16,15,6,7,8,5,4,13,3,2,10,11,12,14,9,1] cat [ 19,20,18, 38, 21, 39, 22, 36, 23, 37, 24, 34, 25, 35, 26, 30, 27, 31, 28, 32, 29, 33 ];
LLB:=[LL[k] : k in SE];
MatrixOfIntersections(Int,LLB,LLB);

//Now the 13 first (-2)-curves of the list LLB are a base:

ww:=13;
ZZ:=[1..ww];
Int2:=Submatrix(MatrixOfIntersections(Int,LLB,LLB),ZZ,ZZ);
Determinant(Int2);
Determinant(Int);
//and the last 18 curves are pairs of pull-back of conics in the plane tangent to the sextic branch curve



==> anc/FiniteAutAlgoMagma.txt <==
/*
We give here the functions that have been used to compute the (-2)-classes and the nef or amples classes.

Also here are the functions that create a Gram matrix Int of a given lattice (corresponding to a Néron-Severi group), with a polarization Pol.

The user should load that file for running the examples in the other file.

We also used the Test function from the paper "Cox rings of K3 surfaces of Picard number three" of
Michela Artebani, Claudia Correa, Antonio Laface, that function can be dowlaoded from the source of the arXiv file:
https://arxiv.org/abs/1909.01267
That function Test takes as enteries the Gram matrix Int of the Néron-Severi group and a list of (-2)-curves.
It returns true if there are no more (-2)-curves, false otherwise.
========================================================================

The following function computes the set of (-2)-curves of degree less or equal to a certain bound
Input:
-SearchedDegree an integer,
-Int the Gram matrix of the lattice, 
-Pol the polarization.
Output:
-The list LL of (-2)-curves of degree less or equal to SearchedDegree with respect to the polarisation Pol.
-the generating series of the number of minus 2 curves up to degree SearchedDegree.
The elements in LL are in fact pairs of vector in the lattice decorated with its degree with respect to the polarization Pol
*/

function SmoothRationalCurves(SearchedDegree,Int,Pol)
R<T>:=LocalPolynomialRing(Rationals(),1);
temps:=Cputime();
rank:=#Pol;
Pol:=Matrix(1,rank,Pol);
DegPol:=(Pol*Int*Transpose(Pol))[1][1];
Z := IntegerRing();
M := RModule(Z, rank);
h:=ElementToSequence(Pol);
SubModDegh:=sub<M | [DegPol*q : q in Basis(M)] cat [M!h]>;
NU:=NullspaceOfTranspose(Pol*Int);
Lambda:=SubModDegh meet sub< M | [M!q : q in Basis(NU)]>;
LAM:=Matrix([ElementToSequence(M!Basis(Lambda)[k]) : k in [1..rank-1]]);
Q:=-LAM*Int*Transpose(LAM);
Lat:=LatticeWithGram(Q);
ListShort:=ShortVectors(Lat, 2*DegPol^2 + DegPol*SearchedDegree^2);
DegPos:={2*DegPol^2 + DegPol*dd^2 : dd in [0..SearchedDegree]};
ListShort:=[ q : q in ListShort | q[2] in DegPos];
ListDeg:=[IntegerRing()|Sqrt((q[2]-2*DegPol^2 )/DegPol) : q in ListShort];
ListShort:=[<ListShort[jj][1],ListDeg[jj]> : jj in [1..#ListShort]];
ListShort:= &cat [[<q[1],q[2]>,<-q[1],q[2]>] : q in ListShort];
Pol:=ElementToSequence(Pol);
Pol2:=M!Pol;
MBasis:=[M!Basis(Lambda)[k] : k in [1..rank-1]];
ListShort:=[<qq[2]*Pol2 + &+[ElementToSequence(qq[1])[k]*MBasis[k] : k in [1..rank-1]], qq[2]> : qq in ListShort];
SubModDegM:=sub<M | [DegPol*q : q in Basis(M)]>; 
ListShort:=[q : q in ListShort | q[1] in SubModDegM];
ListShort:=[<ElementToSequence(q[1]),q[2]> : q in ListShort];
ListShort:=[<[IntegerRing()|j/DegPol : j in q[1]],q[2]> : q in ListShort];
if #ListShort eq 0 then return "No smooth rational curves founded", SearchedDegree; end if;
FinalList:=[];
while #ListShort gt 0 do
  FinalListProv:=[];
  deg:=ListShort[1][2];
  repeat
    Append(~FinalListProv,ListShort[1]); 
    Remove(~ListShort,1); 
  until ((#ListShort eq 0) or (not (ListShort[1][2] eq deg)));
  FinalList:=FinalList cat FinalListProv;
  while (#FinalListProv gt 0) do
    ListShortProv:=[];
    q:=FinalListProv[1];
    Remove(~FinalListProv,1);
    if  (#ListShort gt 0) then
      qu:=Int*Matrix(rank,1,q[1]);
      for aq in ListShort do 
        if (((Matrix(1,rank,aq[1]))*qu)[1][1] ge 0) then 
          Append(~ListShortProv,aq); 
        end if;
      end for; 
    end if;
    ListShort:=ListShortProv; 
  end while;
end while;
NumberC:=&+[T^q[2] : q in FinalList]; 
return FinalList,NumberC;
end function;


//========================================================================================

/*
Because the previous function may use a lot of RAM, the following function maybe called to compute the minus 2 curves of degree beetween SearchedDegreeMin and SearchedDegree, knowing the (-2)-curves up to degree SearchedDegreeMin-1

Input
-SearchedDegreeMin an integer
-SearchedDegree an integer larger than SearchedDegreeMin,
-Int the Gram matrix of the lattice, 
-Pol the polarization.
-LL is the list of known (-2)-curves up to degree SearchedDegreeMin-1
Output:
-The (-2)-curves of degree less or equal to SearchedDegree with respect to the polarisation Pol.
-the generating series of the number of minus 2 curves up to degree SearchedDegree.
*/


function SmoothRationalCurvesWithKnowledge(SearchedDegreeMin,SearchedDegree,Int,Pol,LL)
temps:=Cputime();
R<T>:=LocalPolynomialRing(Rationals(),1);
rank:=#Pol;
Pol:=Matrix(1,rank,Pol);
DegPol:=(Pol*Int*Transpose(Pol))[1][1];
Z := IntegerRing();
M := RModule(Z, rank);
h:=ElementToSequence(Pol);
SubModDegh:=sub<M | [DegPol*q : q in Basis(M)] cat [M!h]>;
NU:=NullspaceOfTranspose(Pol*Int);
Lambda:=SubModDegh meet sub< M | [M!q : q in Basis(NU)]>;
LAM:=Matrix([ElementToSequence(M!Basis(Lambda)[k]) : k in [1..rank-1]]);
Q:=-LAM*Int*Transpose(LAM);
Lat:=LatticeWithGram(Q);
DegPos:=[2*DegPol^2 + DegPol*dd^2 : dd in [SearchedDegreeMin..SearchedDegree]];
ListShort:=ShortVectors(Lat, DegPos[1],DegPos[#DegPos]) ;
DegPos:={2*DegPol^2 + DegPol*dd^2 : dd in [SearchedDegreeMin..SearchedDegree]};
ListShort:=[ q : q in ListShort | q[2] in DegPos];
ListDeg:=[IntegerRing()|Sqrt((q[2]-2*DegPol^2 )/DegPol) : q in ListShort];
ListShort:=[<ListShort[jj][1],ListDeg[jj]> : jj in [1..#ListShort]];
ListShort:= &cat [[<q[1],q[2]>,<-q[1],q[2]>] : q in ListShort];
Pol:=ElementToSequence(Pol);
Pol2:=M!Pol;
MBasis:=[M!Basis(Lambda)[k] : k in [1..rank-1]];
ListShort:=[<qq[2]*Pol2 + &+[ElementToSequence(qq[1])[k]*MBasis[k] : k in [1..rank-1]], qq[2]> : qq in ListShort];
SubModDegM:=sub<M | [DegPol*q : q in Basis(M)]>; 
ListShort:=[q : q in ListShort | q[1] in SubModDegM];
ListShort:=[<ElementToSequence(q[1]),q[2]> : q in ListShort];
ListShort:=[<[IntegerRing()|j/DegPol : j in q[1]],q[2]> : q in ListShort];
if #ListShort eq 0 then 
  "No more smooth rational curves founded"; 
  if #LL ne 0 then NumberC:=&+[T^q[2] : q in LL]; else NumberC:=0; end if;
  return LL,NumberC; 
end if;
FinalList:=LL;
for q in FinalList do
qu:=Int*Matrix(rank,1,q[1]);
    ListShortProv:=[];
    for aq in ListShort do 
      if (((Matrix(1,rank,aq[1]))*qu)[1][1] ge 0) then 
        Append(~ListShortProv,aq); 
      end if;
    end for; 
    ListShort:=ListShortProv;
end for;
while #ListShort gt 0 do
  q:=ListShort[1];
  Append(~FinalList,q); 
  Remove(~ListShort,1); 
  if #ListShort gt 0 then
    ListShortProv:=[];
    qu:=Int*Matrix(rank,1,q[1]);
    for aq in ListShort do 
      if (((Matrix(1,rank,aq[1]))*qu)[1][1] ge 0) then 
        Append(~ListShortProv,aq); 
      end if;
    end for; 
    ListShort:=ListShortProv; nu:=#ListShort;
  end if;
end while;
NumberC:=&+[T^q[2] : q in FinalList]; 
return FinalList,NumberC;
end function;


//========================================================================================


/*
The following function returns the classes of nef or ample classes of given square >-2 up to degree SearchedDegree for the polarisation

Input 
-SearchedDegree an integer
-Carre an integer
-Int the Gram matrix of the lattice, 
-Pol the polarization.
-LL is the list of the (-2)-curves
-Ample in {0,1}
Prim in {0,1}
Output
the classes of effective divisors D (with their degrees D.Pol) of square Carre and degree D.Pol less or equal to SearchedDegree, subject moreover to the conditions:
if Ample=0, it returns the nef classes
if Ample=1, it returns only the ample classes
if Prim=0 it returns the primitive and imprimitive classes (ie classes mD with D primitive, m an  integer)
if Prim=1 it returns the primitive classes 

Theoretically and from experiments, one sould search with
SearchedDegree = Round(Sqrt(Sq*Carre))+c
where Sq is the square of the polarization Pol, and c is low, typically c=2 to 20 ; if c is two low there are no solution (and often an error message), if too high the computations will never end
*/

function CurvesOnK3OfSquare(SearchedDegree,Carre,Int,Pol,LL,Ample,Prim)
temps:=Cputime();
R<T>:=LocalPolynomialRing(Rationals(),1);
rank:=NumberOfRows(Int);
Pol:=Matrix(1,rank,Pol);  
DegPol:=(Pol*Int*Transpose(Pol))[1][1];
Z := IntegerRing();
M := RModule(Z, rank);
h:=ElementToSequence(Pol);
SubModDegh:=sub<M | [DegPol*q : q in Basis(M)] cat [M!h]>;
NU:=NullspaceOfTranspose(Pol*Int);
Lambda:=SubModDegh meet sub< M | [M!q : q in Basis(NU)]>;
LAM:=Matrix([ElementToSequence(M!Basis(Lambda)[k]) : k in [1..rank-1]]);
Q:=-LAM*Int*Transpose(LAM);
Lat:=LatticeWithGram(Q);
ListShort:=ShortVectors(Lat, -Carre*DegPol^2 + DegPol*SearchedDegree^2);
DegPos:={-Carre*DegPol^2 + DegPol*dd^2 : dd in [0..SearchedDegree]};
ListShort:=[ q : q in ListShort | q[2] in DegPos];
if 0 in DegPos then 
  ListShort:=[<Lat!0,0>] cat ListShort;
end if;
ListDeg:=[IntegerRing()|Sqrt((q[2]+Carre*DegPol^2 )/DegPol) : q in ListShort];
ListShort:=[<ListShort[jj][1],ListDeg[jj]> : jj in [1..#ListShort]];
ListShort:= &cat [[<q[1],q[2]>,<-q[1],q[2]>] : q in ListShort];
if 0 in DegPos then
 Remove(~ListShort, 1);
end if;
Pol:=ElementToSequence(Pol);
Pol2:=M!Pol;
MBasis:=[M!Basis(Lambda)[k] : k in [1..rank-1]];
ListShort:=[<qq[2]*Pol2 + &+[ElementToSequence(qq[1])[k]*MBasis[k] : k in [1..rank-1]], qq[2]> : qq in ListShort];
SubModDegM:=sub<M | [DegPol*q : q in Basis(M)]>; 
ListShort:=[q : q in ListShort | q[1] in SubModDegM];
ListShort:=[<ElementToSequence(q[1]),q[2]> : q in ListShort];
ListShort:=[<[IntegerRing()|j/DegPol : j in q[1]],q[2]> : q in ListShort];
if #ListShort eq 0 then //"No curves founded"; 
return []; end if;
if not Carre eq -2 then 
ListShortProv:=[];
if Prim eq 1 then
for q in ListShort do
  if Gcd(q[1]) eq 1 then Append(~ListShortProv,q); end if;
end for;
else ListShortProv:=ListShort;
end if;
LL:=[q[1] : q in LL];
if Ample eq 1 then 
for w in LL do 
    ListShort:=[];
  for q in ListShortProv do
    if (Matrix(1,rank,w)*Int*Matrix(rank,1,q[1]))[1][1] gt 0  then 
      Append(~ListShort,q); 
    end if;
  end for;
  ListShortProv:=ListShort;
end for;
else 
for w in LL do 
    ListShort:=[];
  for q in ListShortProv do
    if (Matrix(1,rank,w)*Int*Matrix(rank,1,q[1]))[1][1] ge 0  then 
      Append(~ListShort,q); 
    end if;
  end for;
  ListShortProv:=ListShort;
end for;
end if;
else
"error, this is not for (-2)-curves";
return "error, this is not for (-2)-curves";
end if;
return ListShort;
end function;


//==========================================================================
/* we define below a function IntersectionPolarizationForCartan that returns the intersection matrix of a lattice of the form 
U or U2 or...or U6 plus some sum of ADE lattices
It also returns a polarization Pol, and its square
 
Some preliminary functions are defined

The following function checks if the choosen polarization Pol is ample ie if there is no root in the orthogonal complement
Input 
-Pol a class with positive square with respect to :
-Int the Gram matrix of the lattice
*/


function IsAmplePol(Int,Pol);
Pol1:=Matrix([Pol]);
assert (Pol1*Int*Transpose(Pol1))[1][1] gt 0;
rank:=#Pol;
ZZ := IntegerRing();
ZM := RModule(ZZ, rank);
NU:=NullspaceOfTranspose(Pol1*Int);
LAM:=Matrix([ElementToSequence(ZM!Basis(NU)[k]) : k in [1..rank-1]]);
Q:=-LAM*Int*Transpose(LAM);
Lat:=LatticeWithGram(Q);
ListShort:=ShortVectors(Lat, 2);
return #ListShort eq 0;
end function;


// preparatory function:

function IntersectionForCartan(Strings);
  CM:=[**];
  for st in Strings do if st eq "U" then
  Append(~CM,Matrix([[0,1],[1,0]]));
  elif st eq "U2" then
  Append(~CM,Matrix([[0,2],[2,0]]));
  elif st eq "U3" then
  Append(~CM,Matrix([[0,3],[3,0]]));
  elif st eq "U4" then
  Append(~CM,Matrix([[0,4],[4,0]]));
  elif st eq "U6" then
  Append(~CM,Matrix([[0,6],[6,0]])); 
  else
  Append(~CM,-CartanMatrix(st));
  end if; end for; 
  Int:=CM[1];
  if #CM gt 1 then
  for jj in [2..#CM] do 
  Int:=DiagonalJoin(Int,CM[jj]);
  end for;
  end if;
return Int;
end function;

// preparatory function:
function PolarizationOfK3ForCartan(St);
  MC:=IntersectionForCartan([St]);
  rk:=NumberOfRows(MC);
  MCI:=ChangeRing(MC,Rationals())^-1;
  SMCI:=[MCI[s,t] : s,t in [1..rk]]; 
  Den:=Lcm([Denominator(q) : q in SMCI]);
  PP:=[Transpose(Den*MCI*Matrix(rk,1,[1/1 : h in [1..rk]]))[1,k] : k in [1..rk]];
  return [RingOfIntegers()!q :q in PP];
end function;


/*
The function IntersectionPolarizationForCartan works only if U, or U2... is part of the lattice and put in front as a sequence of strings.

Input 
-the lattice described as sequence of strings of the form [Uk+ADE] (exemple ["U2","A2","A2"])
Output
-Int the Gram matrix of the lattice
-Pol a polarization 
-the square of the polarization
*/

function IntersectionPolarizationForCartan(Strings);
  Pol:=[];
  for st in Strings do if not st in ["U","U2","U3","U4","U6"] then
  Pol:=Pol cat PolarizationOfK3ForCartan(st);
  end if;
  end for;
  Int:=IntersectionForCartan(Strings); 
  rk:=NumberOfRows(Int);
  c1:=1;
  repeat 
  PolProv:=[c1+1,c1] cat Pol; c1:=c1+1; 
  Square:=(Matrix(1, rk, PolProv)*Int*Matrix(rk, 1, PolProv))[1][1];
  until Square gt 0 or c1 eq 1500;
  repeat
  PolProv:=[c1+1,c1] cat Pol; c1:=c1+1; 
  LL:=SmoothRationalCurves(10,Int,PolProv); 
  until #LL gt 0 and LL[1][2] ne 0;
  Pol:=PolProv;
  Square:=(Matrix(1, rk, Pol)*Int*Matrix(rk, 1, Pol))[1][1];
  assert IsAmplePol(Int,Pol);
  if c1 lt 1500 then
  return Int,Pol,Square;
  else return "Error"; 
  end if;
end function;

//==========================================================================
/*
Function that given a Gram matrix Int and vectors in lists UU and LL compute the intersection of these vectors in the Neron-Severi lattice
*/

function MatrixOfIntersections(Int,UU,LL)
  return (Matrix([q[1] : q in LL]))*Int*Transpose(Matrix([q[1] : q in UU]));
end function;




//========================================================================================
/*
For the rank 3 cases and non-compact fundamental domain (24 cases ; repetitions included), 
the following lists are:
- ListInter : the lists of Gram matrix Int, 
- ListPol : the list of polarisations Pol 
- Square the list of square of these polarizations
- LLT the lists of the lists of the (-2)-curves corresponding to the various cases
*/


IntPrim:=Matrix([[-2,0,1],[0,-2,2],[1,2,-2]]);
ListPossible:=
 [[1,1,k]:k in [1,2,3,4,6,8]] cat [[1,k,1] : k in [2,3,4,5,6,9]] cat [[k,1,1] : k in [4,5,6,7,8,10,12]] cat [[2,1,2], [4,1,2], [6,1,2]];
ListInter:=[DiagonalMatrix(q)*IntPrim*DiagonalMatrix(q) : q in ListPossible];
D1:=Matrix([[2,0,0],[0,1,0],[1,0,2]]);
D1:=Transpose(D1)*IntPrim*D1;
D2:=Matrix([[3,0,0],[0,1,0],[1,0,2]]);
D2:=Transpose(D2)*IntPrim*D2;
ListInter:=ListInter cat [D1,D2];

ListPol:=[];
for q in ListInter do
  pol:=[[u,v,w] : u,v,w in [1..30] | (q[1,1]*u+q[1,2]*v+q[1,3]*w gt 0) and (q[2,1]*u+q[2,2]*v+q[2,3]*w gt 0) and (q[3,1]*u+q[3,2]*v+q[3,3]*w gt 0)][1];
  Append(~ListPol,pol);
end for;

Square:=[];
for k in [1..#ListPol] do
  Append(~Square,(Matrix(1,3,ListPol[k])*ListInter[k]*Matrix(3,1,ListPol[k]))[1,1]);
end for;

LLT:=[];
for k in [1..#ListInter] do
  Append(~LLT,SmoothRationalCurves(1000,ListInter[k],ListPol[k]));
end for;



































